Benchmarking Function Hook Latency in Cloud-Native Environments

Researchers and engineers are increasingly adopting cloud-native technologies for application development and performance evaluation. While this has improved the reproducibility of benchmarks in the cloud, the complexity of cloud-native environments makes it difficult to run benchmarks reliably. Cloud-native applications are often instrumented or altered at runtime, by dynamically patching or hooking them, which introduces a significant performance overhead. Our work discusses the benchmarking-related pitfalls of the dominant cloud-native technology, Kubernetes, and how they affect performance measurements of dynamically patched or hooked applications. We present recommendations to mitigate these risks and demonstrate how an improper experimental setup can negatively impact latency measurements.

==> figures/hook.c <==
// gcc -g -Wall -Werror -std=c99 -fPIC -c -o hook.o hook.c
// gcc -shared -ldl hook.o -o hook.so
// LD_PRELOAD=./hook.so file /etc/hostname

#define _GNU_SOURCE

#include <stdio.h>
#include <stdlib.h>

#include <dlfcn.h>
#include <sys/types.h>

typedef ssize_t (*read_t)(int, void *, size_t);

ssize_t read(int fd, void *buf, size_t count) {
  read_t read_ptr = (read_t)dlsym(RTLD_NEXT, "read");
  ssize_t bytes_read = read_ptr(fd, buf, count);
  if (is_http_socket(fd)) {
    if (contains_keyword(buf, count)) {
      // trace or block call
    }
  }
  return bytes_read;
}

